Diffusion-based generation of Histopathological Whole Slide Images at a Gigapixel scale

We present a novel diffusion-based approach to generate synthetic histopathological Whole Slide Images (WSIs) at an unprecedented gigapixel scale. Synthetic WSIs have many potential applications: They can augment training datasets to enhance the performance of many computational pathology applications. They allow the creation of synthesized copies of datasets that can be shared without violating privacy regulations. Or they can facilitate learning representations of WSIs without requiring data annotations. Despite this variety of applications, no existing deep-learning-based method generates WSIs at their typically high resolutions. Mainly due to the high computational complexity. Therefore, we propose a novel coarse-to-fine sampling scheme to tackle image generation of high-resolution WSIs. In this scheme, we increase the resolution of an initial low-resolution image to a high-resolution WSI. Particularly, a diffusion model sequentially adds fine details to images and increases their resolution. In our experiments, we train our method with WSIs from the TCGA-BRCA dataset. Additionally to quantitative evaluations, we also performed a user study with pathologists. The study results suggest that our generated WSIs resemble the structure of real WSIs.

==> fig/comparison_input/bicubic/bicubic.py <==
from PIL import Image, ImageDraw


def center_crop(img, crop_size):
    w, h = img.size
    left = (w - crop_size) / 2
    top = (h - crop_size) / 2
    right = (w + crop_size) / 2
    bottom = (h + crop_size) / 2
    return img.crop((left, top, right, bottom)), (left, top, right, bottom)


def main():
    # Load the input image
    img = Image.open('../diff_model/slide.png')

    for i in range(6):
        # Crop a 256x256 patch from the center and get the coordinates as well
        cropped, (left, top, right, bottom) = center_crop(img, 256)

        # Upsample the cropped patch to 512x512
        upsampled = cropped.resize((512, 512), Image.BICUBIC)

        # Draw a square on the original image showing the cropped area for visualization
        draw = ImageDraw.Draw(img)
        draw.rectangle([left, top, right, bottom], outline="black", width=3)

        # Save the original image with the square
        img.save(f'original_with_square_{i}.png')

        # Save the upsampled result
        upsampled.save(f'bicubic_{i}.png')

        # Set the upsampled image as the input for the next iteration
        img = upsampled


main()

==> fig/comparison_input/tv/get_tv_input.py <==
from PIL import Image

def center_crop(img, crop_size):
    w, h = img.size
    left = (w - crop_size) // 2
    upper = (h - crop_size) // 2
    right = left + crop_size
    lower = upper + crop_size
    return img.crop((left, upper, right, lower))


def main():
    img = Image.open('slide_hr_inp.png')
    cropped = center_crop(img, 512)

    cropped.save(f'tv_input.png')

if __name__ == "__main__":
    main()

